MS2: Multi-Document Summarization of Medical Studies

To assess the effectiveness of any medical intervention, researchers must conduct a time-intensive and highly manual literature review. NLP systems can help to automate or assist in parts of this expensive process. In support of this goal, we release MS^2 (Multi-Document Summarization of Medical Studies), a dataset of over 470k documents and 20k summaries derived from the scientific literature. This dataset facilitates the development of systems that can assess and aggregate contradictory evidence across multiple studies, and is the first large-scale, publicly available multi-document summarization dataset in the biomedical domain. We experiment with a summarization system based on BART, with promising early results. We formulate our summarization inputs and targets in both free text and structured forms and modify a recently proposed metric to assess the quality of our system's generated summaries. Data and models are available at https://github.com/allenai/ms2

==> figures/threshold_chooser.py <==
import matplotlib.pyplot as plt
precisions = [
[0.64705882,0.64497041,0.64880952,0.65269461,0.65662651,0.66060606,
0.65853659,0.66257669,0.66666667,0.67080745,0.66875,0.67295597,
0.67088608,0.67515924,0.67948718,0.68387097,0.68831169,0.69281046,
0.69736842,0.70198675,0.70666667,0.7114094,0.71621622,0.72108844,
0.7260274,0.73103448,0.73611111,0.74125874,0.74647887,0.75177305,
0.75714286,0.76258993,0.76811594,0.77372263,0.77941176,0.78518519,
0.79104478,0.78947368,0.79545455,0.79389313,0.8,0.80620155,
0.8125,0.81102362,0.80952381,0.816,0.81451613,0.82113821,
0.82786885,0.82644628,0.83333333,0.83193277,0.83898305,0.84615385,
0.85344828,0.86086957,0.86842105,0.86725664,0.86607143,0.86486486,
0.87272727,0.88073394,0.88888889,0.89719626,0.90566038,0.9047619,
0.91346154,0.9223301,0.92156863,0.93069307,0.93,0.92929293,
0.93877551,0.93814433,0.9375,0.93684211,0.93617021,0.93548387,
0.94565217,0.94505495,0.94444444,0.95505618,0.95454545,0.96551724,
0.96511628,0.96470588,0.96428571,0.97590361,0.97560976,0.97530864,
0.975,0.98734177,0.98717949,0.98701299,0.98684211,0.98666667,
0.98648649,0.98630137,0.98611111,0.98591549,0.98571429,0.98550725,
0.98529412,0.98507463,0.98484848,0.98461538,0.984375,0.98412698,
0.98387097,0.98360656,0.98333333,0.98305085,0.98275862,0.98245614,
0.98214286,0.98181818,0.98148148,0.98113208,0.98076923,0.98039216,
0.98,0.97959184,0.97916667,0.9787234,0.97826087,0.97777778,
0.97727273,0.97674419,0.97619048,0.97560976,0.975,0.97435897,
0.97368421,0.97297297,0.97222222,0.97142857,0.97058824,0.96969697,
0.96875,0.96774194,0.96666667,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,],
[0.48780488,0.48360656,0.48760331,0.49166667,0.49579832,0.5,
0.5042735,0.50862069,0.51304348,0.51754386,0.52212389,0.52678571,
0.53153153,0.52727273,0.53211009,0.52777778,0.52336449,0.52830189,
0.53333333,0.53846154,0.54368932,0.54901961,0.54455446,0.55,
0.55555556,0.56122449,0.56701031,0.57291667,0.57894737,0.58510638,
0.59139785,0.59782609,0.6043956,0.6,0.60674157,0.60227273,
0.6091954,0.61627907,0.62352941,0.61904762,0.61445783,0.62195122,
0.62962963,0.6375,0.64556962,0.65384615,0.66233766,0.67105263,
0.68,0.68918919,0.69863014,0.70833333,0.70422535,0.71428571,
0.71014493,0.72058824,0.71641791,0.72727273,0.73846154,0.75,
0.74603175,0.75806452,0.7704918,0.78333333,0.79661017,0.79310345,
0.78947368,0.80357143,0.8,0.81481481,0.81132075,0.80769231,
0.80392157,0.82,0.83673469,0.85416667,0.87234043,0.86956522,
0.86666667,0.86363636,0.86046512,0.88095238,0.87804878,0.9,
0.8974359,0.89473684,0.89189189,0.88888889,0.88571429,0.88235294,
0.87878788,0.875,0.90322581,0.93333333,0.93103448,0.92857143,
0.92592593,0.96153846,0.96,0.95833333,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,],
[0.42857143,0.424,0.42741935,0.43089431,0.42622951,0.42975207,
0.43333333,0.43697479,0.44067797,0.44444444,0.44827586,0.45217391,
0.45614035,0.46017699,0.45535714,0.45945946,0.46363636,0.46788991,
0.46296296,0.46728972,0.47169811,0.47619048,0.48076923,0.48543689,
0.49019608,0.4950495,0.5,0.50505051,0.51020408,0.51546392,
0.52083333,0.52631579,0.53191489,0.53763441,0.54347826,0.54945055,
0.55555556,0.56179775,0.56818182,0.56321839,0.56976744,0.56470588,
0.57142857,0.57831325,0.58536585,0.59259259,0.6,0.60759494,
0.61538462,0.62337662,0.63157895,0.64,0.63513514,0.63013699,
0.63888889,0.64788732,0.65714286,0.66666667,0.66176471,0.67164179,
0.68181818,0.69230769,0.703125,0.6984127,0.70967742,0.70491803,
0.71666667,0.72881356,0.74137931,0.75438596,0.76785714,0.78181818,
0.7962963,0.81132075,0.82692308,0.84313725,0.84,0.85714286,
0.85416667,0.85106383,0.84782609,0.84444444,0.84090909,0.86046512,
0.85714286,0.85365854,0.85,0.84615385,0.86842105,0.86486486,
0.86111111,0.85714286,0.88235294,0.87878788,0.875,0.87096774,
0.86666667,0.86206897,0.85714286,0.85185185,0.84615385,0.84,
0.83333333,0.86956522,0.86363636,0.85714286,0.85,0.89473684,
0.88888889,0.88235294,0.875,0.92857143,0.92307692,0.91666667,
0.90909091,0.9,0.88888889,0.875,1.,1.,
1.,1.,1.,1.,1.,1.,],
[0.66049383,0.65838509,0.6625,0.66666667,0.67088608,0.67515924,
0.67307692,0.67741935,0.68181818,0.68627451,0.69078947,0.69536424,
0.7,0.70469799,0.70945946,0.71428571,0.71917808,0.72413793,
0.72916667,0.73426573,0.73943662,0.74468085,0.75,0.75539568,
0.76086957,0.76642336,0.77205882,0.77777778,0.7761194,0.78195489,
0.78787879,0.79389313,0.79069767,0.7890625,0.79527559,0.79365079,
0.8,0.7983871,0.80487805,0.81147541,0.81818182,0.825,
0.82352941,0.8220339,0.82905983,0.8362069,0.84347826,0.85087719,
0.85840708,0.85714286,0.86486486,0.87272727,0.87155963,0.87037037,
0.86915888,0.86792453,0.87619048,0.88461538,0.88349515,0.89215686,
0.9009901,0.9,0.90909091,0.90816327,0.90721649,0.90625,
0.90526316,0.91489362,0.91397849,0.92391304,0.92307692,0.93333333,
0.93258427,0.94318182,0.94252874,0.94186047,0.94117647,0.95238095,
0.95180723,0.95121951,0.95061728,0.95,0.94936709,0.94871795,
0.96103896,0.97368421,0.97333333,0.97297297,0.97260274,0.97222222,
0.97183099,0.97142857,0.98550725,0.98529412,0.98507463,0.98484848,
0.98461538,0.984375,0.98412698,0.98387097,0.98360656,0.98333333,
0.98305085,0.98275862,0.98245614,0.98214286,0.98181818,0.98148148,
0.98113208,0.98076923,0.98039216,0.98,0.97959184,0.97916667,
0.9787234,0.97826087,0.97777778,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,],
[0.7005988,0.69879518,0.7030303,0.70731707,0.71165644,0.71604938,
0.72049689,0.725,0.72955975,0.73417722,0.7388535,0.74358974,
0.7483871,0.75324675,0.75816993,0.75657895,0.7615894,0.76,
0.76510067,0.77027027,0.7755102,0.78082192,0.7862069,0.79166667,
0.79020979,0.79577465,0.80141844,0.80714286,0.81294964,0.81884058,
0.82481752,0.83088235,0.83703704,0.84328358,0.84962406,0.85606061,
0.86259542,0.86923077,0.87596899,0.875,0.88188976,0.88888889,
0.888,0.88709677,0.88617886,0.8852459,0.88429752,0.88333333,
0.88235294,0.88135593,0.88034188,0.87931034,0.87826087,0.88596491,
0.88495575,0.89285714,0.9009009,0.90909091,0.90825688,0.91666667,
0.91588785,0.91509434,0.92380952,0.93269231,0.94174757,0.95098039,
0.95049505,0.95,0.95959596,0.95918367,0.95876289,0.95833333,
0.95789474,0.95744681,0.95698925,0.95652174,0.95604396,0.95555556,
0.95505618,0.95454545,0.95402299,0.95348837,0.95294118,0.95238095,
0.95180723,0.95121951,0.95061728,0.95,0.94936709,0.94871795,
0.94805195,0.94736842,0.94666667,0.94594595,0.94520548,0.94444444,
0.94366197,0.95714286,0.95652174,0.97058824,0.97014925,0.96969697,
0.96923077,0.96875,0.96825397,0.96774194,0.96721311,0.96666667,
0.96610169,0.96551724,0.98245614,0.98214286,0.98181818,0.98148148,
0.98113208,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,1.,
1.,1.,1.,1.,1.,],
]
recalls = [
[1.,0.99090909,0.99090909,0.99090909,0.99090909,0.99090909,
0.98181818,0.98181818,0.98181818,0.98181818,0.97272727,0.97272727,
0.96363636,0.96363636,0.96363636,0.96363636,0.96363636,0.96363636,
0.96363636,0.96363636,0.96363636,0.96363636,0.96363636,0.96363636,
0.96363636,0.96363636,0.96363636,0.96363636,0.96363636,0.96363636,
0.96363636,0.96363636,0.96363636,0.96363636,0.96363636,0.96363636,
0.96363636,0.95454545,0.95454545,0.94545455,0.94545455,0.94545455,
0.94545455,0.93636364,0.92727273,0.92727273,0.91818182,0.91818182,
0.91818182,0.90909091,0.90909091,0.9,0.9,0.9,
0.9,0.9,0.9,0.89090909,0.88181818,0.87272727,
0.87272727,0.87272727,0.87272727,0.87272727,0.87272727,0.86363636,
0.86363636,0.86363636,0.85454545,0.85454545,0.84545455,0.83636364,
0.83636364,0.82727273,0.81818182,0.80909091,0.8,0.79090909,
0.79090909,0.78181818,0.77272727,0.77272727,0.76363636,0.76363636,
0.75454545,0.74545455,0.73636364,0.73636364,0.72727273,0.71818182,
0.70909091,0.70909091,0.7,0.69090909,0.68181818,0.67272727,
0.66363636,0.65454545,0.64545455,0.63636364,0.62727273,0.61818182,
0.60909091,0.6,0.59090909,0.58181818,0.57272727,0.56363636,
0.55454545,0.54545455,0.53636364,0.52727273,0.51818182,0.50909091,
0.5,0.49090909,0.48181818,0.47272727,0.46363636,0.45454545,
0.44545455,0.43636364,0.42727273,0.41818182,0.40909091,0.4,
0.39090909,0.38181818,0.37272727,0.36363636,0.35454545,0.34545455,
0.33636364,0.32727273,0.31818182,0.30909091,0.3,0.29090909,
0.28181818,0.27272727,0.26363636,0.25454545,0.24545455,0.23636364,
0.22727273,0.21818182,0.20909091,0.2,0.19090909,0.18181818,
0.17272727,0.16363636,0.15454545,0.14545455,0.13636364,0.12727273,
0.11818182,0.10909091,0.1,0.09090909,0.08181818,0.07272727,
0.06363636,0.05454545,0.04545455,0.03636364,0.02727273,0.01818182,
0.00909091,0.,],
[1.,0.98333333,0.98333333,0.98333333,0.98333333,0.98333333,
0.98333333,0.98333333,0.98333333,0.98333333,0.98333333,0.98333333,
0.98333333,0.96666667,0.96666667,0.95,0.93333333,0.93333333,
0.93333333,0.93333333,0.93333333,0.93333333,0.91666667,0.91666667,
0.91666667,0.91666667,0.91666667,0.91666667,0.91666667,0.91666667,
0.91666667,0.91666667,0.91666667,0.9,0.9,0.88333333,
0.88333333,0.88333333,0.88333333,0.86666667,0.85,0.85,
0.85,0.85,0.85,0.85,0.85,0.85,
0.85,0.85,0.85,0.85,0.83333333,0.83333333,
0.81666667,0.81666667,0.8,0.8,0.8,0.8,
0.78333333,0.78333333,0.78333333,0.78333333,0.78333333,0.76666667,
0.75,0.75,0.73333333,0.73333333,0.71666667,0.7,
0.68333333,0.68333333,0.68333333,0.68333333,0.68333333,0.66666667,
0.65,0.63333333,0.61666667,0.61666667,0.6,0.6,
0.58333333,0.56666667,0.55,0.53333333,0.51666667,0.5,
0.48333333,0.46666667,0.46666667,0.46666667,0.45,0.43333333,
0.41666667,0.41666667,0.4,0.38333333,0.38333333,0.36666667,
0.35,0.33333333,0.31666667,0.3,0.28333333,0.26666667,
0.25,0.23333333,0.21666667,0.2,0.18333333,0.16666667,
0.15,0.13333333,0.11666667,0.1,0.08333333,0.06666667,
0.05,0.03333333,0.01666667,0.,],
[1.,0.98148148,0.98148148,0.98148148,0.96296296,0.96296296,
0.96296296,0.96296296,0.96296296,0.96296296,0.96296296,0.96296296,
0.96296296,0.96296296,0.94444444,0.94444444,0.94444444,0.94444444,
0.92592593,0.92592593,0.92592593,0.92592593,0.92592593,0.92592593,
0.92592593,0.92592593,0.92592593,0.92592593,0.92592593,0.92592593,
0.92592593,0.92592593,0.92592593,0.92592593,0.92592593,0.92592593,
0.92592593,0.92592593,0.92592593,0.90740741,0.90740741,0.88888889,
0.88888889,0.88888889,0.88888889,0.88888889,0.88888889,0.88888889,
0.88888889,0.88888889,0.88888889,0.88888889,0.87037037,0.85185185,
0.85185185,0.85185185,0.85185185,0.85185185,0.83333333,0.83333333,
0.83333333,0.83333333,0.83333333,0.81481481,0.81481481,0.7962963,
0.7962963,0.7962963,0.7962963,0.7962963,0.7962963,0.7962963,
0.7962963,0.7962963,0.7962963,0.7962963,0.77777778,0.77777778,
0.75925926,0.74074074,0.72222222,0.7037037,0.68518519,0.68518519,
0.66666667,0.64814815,0.62962963,0.61111111,0.61111111,0.59259259,
0.57407407,0.55555556,0.55555556,0.53703704,0.51851852,0.5,
0.48148148,0.46296296,0.44444444,0.42592593,0.40740741,0.38888889,
0.37037037,0.37037037,0.35185185,0.33333333,0.31481481,0.31481481,
0.2962963,0.27777778,0.25925926,0.24074074,0.22222222,0.2037037,
0.18518519,0.16666667,0.14814815,0.12962963,0.12962963,0.11111111,
0.09259259,0.07407407,0.05555556,0.03703704,0.01851852,0.,],
[1.,0.99065421,0.99065421,0.99065421,0.99065421,0.99065421,
0.98130841,0.98130841,0.98130841,0.98130841,0.98130841,0.98130841,
0.98130841,0.98130841,0.98130841,0.98130841,0.98130841,0.98130841,
0.98130841,0.98130841,0.98130841,0.98130841,0.98130841,0.98130841,
0.98130841,0.98130841,0.98130841,0.98130841,0.97196262,0.97196262,
0.97196262,0.97196262,0.95327103,0.94392523,0.94392523,0.93457944,
0.93457944,0.92523364,0.92523364,0.92523364,0.92523364,0.92523364,
0.91588785,0.90654206,0.90654206,0.90654206,0.90654206,0.90654206,
0.90654206,0.89719626,0.89719626,0.89719626,0.88785047,0.87850467,
0.86915888,0.85981308,0.85981308,0.85981308,0.85046729,0.85046729,
0.85046729,0.8411215,0.8411215,0.8317757,0.82242991,0.81308411,
0.80373832,0.80373832,0.79439252,0.79439252,0.78504673,0.78504673,
0.77570093,0.77570093,0.76635514,0.75700935,0.74766355,0.74766355,
0.73831776,0.72897196,0.71962617,0.71028037,0.70093458,0.69158879,
0.69158879,0.69158879,0.68224299,0.6728972,0.6635514,0.65420561,
0.64485981,0.63551402,0.63551402,0.62616822,0.61682243,0.60747664,
0.59813084,0.58878505,0.57943925,0.57009346,0.56074766,0.55140187,
0.54205607,0.53271028,0.52336449,0.51401869,0.5046729,0.4953271,
0.48598131,0.47663551,0.46728972,0.45794393,0.44859813,0.43925234,
0.42990654,0.42056075,0.41121495,0.41121495,0.40186916,0.39252336,
0.38317757,0.37383178,0.36448598,0.35514019,0.34579439,0.3364486,
0.3271028,0.31775701,0.30841121,0.29906542,0.28971963,0.28037383,
0.27102804,0.26168224,0.25233645,0.24299065,0.22429907,0.20560748,
0.19626168,0.18691589,0.17757009,0.1682243,0.1588785,0.14953271,
0.14018692,0.13084112,0.12149533,0.11214953,0.10280374,0.09345794,
0.08411215,0.07476636,0.06542056,0.05607477,0.04672897,0.03738318,
0.02803738,0.01869159,0.00934579,0.,],
[1.,0.99145299,0.99145299,0.99145299,0.99145299,0.99145299,
0.99145299,0.99145299,0.99145299,0.99145299,0.99145299,0.99145299,
0.99145299,0.99145299,0.99145299,0.98290598,0.98290598,0.97435897,
0.97435897,0.97435897,0.97435897,0.97435897,0.97435897,0.97435897,
0.96581197,0.96581197,0.96581197,0.96581197,0.96581197,0.96581197,
0.96581197,0.96581197,0.96581197,0.96581197,0.96581197,0.96581197,
0.96581197,0.96581197,0.96581197,0.95726496,0.95726496,0.95726496,
0.94871795,0.94017094,0.93162393,0.92307692,0.91452991,0.90598291,
0.8974359,0.88888889,0.88034188,0.87179487,0.86324786,0.86324786,
0.85470085,0.85470085,0.85470085,0.85470085,0.84615385,0.84615385,
0.83760684,0.82905983,0.82905983,0.82905983,0.82905983,0.82905983,
0.82051282,0.81196581,0.81196581,0.8034188,0.79487179,0.78632479,
0.77777778,0.76923077,0.76068376,0.75213675,0.74358974,0.73504274,
0.72649573,0.71794872,0.70940171,0.7008547,0.69230769,0.68376068,
0.67521368,0.66666667,0.65811966,0.64957265,0.64102564,0.63247863,
0.62393162,0.61538462,0.60683761,0.5982906,0.58974359,0.58119658,
0.57264957,0.57264957,0.56410256,0.56410256,0.55555556,0.54700855,
0.53846154,0.52991453,0.52136752,0.51282051,0.5042735,0.4957265,
0.48717949,0.47863248,0.47863248,0.47008547,0.46153846,0.45299145,
0.44444444,0.44444444,0.43589744,0.42735043,0.41880342,0.4017094,
0.39316239,0.38461538,0.37606838,0.36752137,0.35897436,0.35042735,
0.34188034,0.33333333,0.32478632,0.31623932,0.30769231,0.2991453,
0.29059829,0.28205128,0.27350427,0.26495726,0.25641026,0.24786325,
0.23931624,0.23076923,0.22222222,0.21367521,0.20512821,0.1965812,
0.18803419,0.17948718,0.17094017,0.16239316,0.15384615,0.14529915,
0.13675214,0.12820513,0.11965812,0.11111111,0.1025641,0.09401709,
0.08547009,0.07692308,0.06837607,0.05982906,0.05128205,0.04273504,
0.03418803,0.02564103,0.01709402,0.00854701,0.,],
]
thresholds =  [
[0.01796897,0.02092419,0.0213077,0.02463338,0.02630528,0.02706618,
0.03355782,0.03729181,0.0375733,0.03767939,0.03982513,0.03993731,
0.042206,0.04531032,0.04616273,0.04646467,0.05098814,0.0546006,
0.06632687,0.08206984,0.08686417,0.08779819,0.0883079,0.08897848,
0.09134156,0.0921962,0.11230769,0.1154611,0.11752149,0.12384167,
0.1357468,0.14217234,0.15115306,0.15335888,0.16112214,0.19019702,
0.19597848,0.20687404,0.22232,0.23170112,0.23222306,0.25437003,
0.25753158,0.2645958,0.31774372,0.33190426,0.33473894,0.3602358,
0.36846253,0.4002804,0.43314207,0.43320197,0.43858978,0.48114908,
0.4975281,0.50016785,0.5034179,0.5074763,0.52585584,0.60515755,
0.6231906,0.6392295,0.6492729,0.66300106,0.69796926,0.7136063,
0.7345482,0.7486281,0.75066704,0.7544178,0.76423246,0.76611876,
0.79210263,0.8091252,0.8560318,0.8589554,0.86505324,0.8751749,
0.8785749,0.8793542,0.8818695,0.89077026,0.9024378,0.9140609,
0.92100316,0.9223426,0.9251624,0.94018847,0.9407353,0.9441254,
0.9445361,0.94781744,0.9549844,0.9561864,0.95691687,0.9571178,
0.96378,0.9646226,0.96573836,0.96602803,0.96618783,0.96853036,
0.96992815,0.9708817,0.9709919,0.9713201,0.9713746,0.9726495,
0.97272736,0.97458035,0.97711015,0.97792566,0.97889495,0.98020524,
0.98026204,0.98039377,0.9813286,0.9815244,0.98168314,0.9831013,
0.9835338,0.9838472,0.98400164,0.9843514,0.9850285,0.98518616,
0.985663,0.98581403,0.9858549,0.9867517,0.9867899,0.9870046,
0.98768765,0.9878762,0.9881765,0.98873377,0.98935777,0.99004436,
0.99040353,0.9904406,0.9906961,0.990732,0.9908213,0.99083894,
0.9914722,0.99170023,0.9917163,0.9919145,0.99240804,0.9927672,
0.9928231,0.9931229,0.9931363,0.9935243,0.99386686,0.99403125,
0.9941347,0.9948102,0.9948303,0.99491006,0.9950563,0.9950659,
0.99530905,0.9953181,0.9961306,0.9962638,0.996271,0.996682,
0.9977349,],
[0.01652956,0.01664105,0.01727591,0.01802074,0.01894171,0.02126701,
0.02154317,0.02157407,0.02375732,0.02380266,0.02412242,0.02444637,
0.02508314,0.02706618,0.02714343,0.0288162,0.0312915,0.03231378,
0.03302355,0.03426161,0.03598218,0.03775027,0.03868349,0.03915837,
0.0415011,0.04153997,0.0424435,0.04499454,0.04679025,0.04995852,
0.05439932,0.05937366,0.06711741,0.06856867,0.07374629,0.07644214,
0.07743041,0.07935289,0.08266031,0.08764189,0.09596193,0.09951395,
0.09973295,0.10659756,0.10755458,0.1150379,0.13234624,0.14099286,
0.15137246,0.15335888,0.15496653,0.15605666,0.15633015,0.16871993,
0.17740524,0.18496986,0.20209847,0.21501058,0.22734065,0.22918458,
0.25792858,0.274242,0.2934551,0.37903354,0.4013358,0.4257246,
0.44806397,0.45707613,0.4786507,0.5191557,0.5208619,0.5538673,
0.56463873,0.57618433,0.66797394,0.67055434,0.6840266,0.74923056,
0.7596826,0.7946241,0.79806876,0.8149381,0.82849264,0.8344069,
0.84032446,0.84959716,0.8576489,0.86428183,0.8844391,0.8891444,
0.8911024,0.9056566,0.90584415,0.90934503,0.91655886,0.91789335,
0.9261369,0.92703366,0.9284413,0.9291838,0.9313377,0.9351099,
0.9409528,0.94699025,0.9561659,0.9642206,0.9646559,0.96697646,
0.967132,0.9694401,0.97316426,0.97510713,0.97628796,0.9765801,
0.97767127,0.9812928,0.9836285,0.98553824,0.9858413,0.98628414,
0.98768765,0.98959166,0.9932288,],
[0.00838045,0.00866093,0.00878761,0.00879612,0.00921437,0.00954092,
0.00961504,0.01019919,0.01075592,0.01090237,0.01141962,0.01177784,
0.01230046,0.01241967,0.01305819,0.0134024,0.0134801,0.01364998,
0.01498589,0.01518905,0.01552871,0.01607542,0.01704532,0.01707807,
0.01876109,0.01940076,0.01956868,0.01964376,0.01979478,0.02023532,
0.02054743,0.02205332,0.02405355,0.02840906,0.02843603,0.02850356,
0.0286255,0.02931223,0.03063227,0.03082133,0.04111437,0.0423048,
0.045247,0.04590542,0.04897135,0.05075239,0.05174954,0.06403616,
0.0644471,0.06506811,0.06512755,0.07162365,0.07411402,0.07423136,
0.07450026,0.07797278,0.07945997,0.07974616,0.08057424,0.08329193,
0.09913176,0.0996234,0.11434381,0.11631157,0.12111288,0.1366804,
0.14411874,0.14566138,0.15272598,0.28028998,0.28101084,0.3038738,
0.31853816,0.3278297,0.35390258,0.3542934,0.39764598,0.47219667,
0.47999114,0.4981079,0.55892897,0.6315659,0.68450135,0.7640124,
0.7810907,0.7867457,0.8030194,0.80970895,0.8166259,0.8179746,
0.83189553,0.8580062,0.86539483,0.86573577,0.8668104,0.87345785,
0.8787051,0.8832612,0.8893848,0.8897206,0.9035073,0.9091032,
0.9129032,0.9218515,0.93048984,0.9330048,0.9433476,0.9508692,
0.95159405,0.95473194,0.9641868,0.9693532,0.9708264,0.9722044,
0.9757624,0.9776499,0.97887486,0.9818056,0.9833908,0.98375374,
0.98581403,0.98588216,0.99029154,0.9904221,0.9912378,],
[0.05866859,0.06041842,0.06342433,0.0708162,0.07250526,0.07857165,
0.08108211,0.09049407,0.10048073,0.11767349,0.12033539,0.1261379,
0.1289633,0.13369773,0.14737102,0.15218967,0.15810935,0.16586316,
0.16674323,0.17043896,0.18090117,0.18832396,0.18925872,0.24467869,
0.25079232,0.25982565,0.26831785,0.28101084,0.2960942,0.30694234,
0.3100934,0.36867556,0.405537,0.41403973,0.41842952,0.4322132,
0.49723816,0.49824524,0.5152083,0.52655584,0.53546286,0.56913066,
0.58131796,0.6113213,0.61601233,0.6222585,0.63211966,0.63304174,
0.64293706,0.646516,0.6467949,0.66399586,0.6861598,0.6978664,
0.71646667,0.73871624,0.7468782,0.7498207,0.75757027,0.7777222,
0.79814744,0.80069196,0.8072328,0.8186644,0.8231508,0.8329173,
0.84156543,0.8465143,0.8620616,0.8839893,0.88478804,0.8895289,
0.8915753,0.90303797,0.9038897,0.9050709,0.90574,0.9160345,
0.9161846,0.921499,0.9223426,0.92966425,0.9324533,0.934455,
0.9413314,0.95208645,0.95418006,0.95430803,0.9574373,0.9627082,
0.9639839,0.967163,0.9678689,0.9684709,0.97151,0.9718859,
0.9775,0.9814889,0.98184055,0.9818926,0.9843664,0.9845754,
0.98581403,0.9865458,0.9868787,0.98722816,0.9873018,0.98738724,
0.9875923,0.9885583,0.9890976,0.98932695,0.98953116,0.9905143,
0.9909622,0.9913054,0.99184376,0.99193794,0.99219924,0.99273914,
0.99333304,0.993346,0.99425864,0.99437994,0.99442345,0.99444515,
0.99454135,0.994729,0.99490017,0.995008,0.995037,0.9951609,
0.9953994,0.99545276,0.9957353,0.99588215,0.99611557,0.99629277,
0.9964688,0.996597,0.9966365,0.99679,0.9968087,0.9970822,
0.9971161,0.9971439,0.99718815,0.9972904,0.99736315,0.9977437,
0.998103,0.9981756,0.99818975,0.99837697,0.9984573,0.9985619,
0.99861693,0.99863833,0.9986853,],
[0.02711766,0.02737649,0.02959137,0.03252823,0.03311723,0.03406827,
0.03574581,0.04514164,0.0459482,0.05042407,0.05084657,0.05404875,
0.06483088,0.07626997,0.0770997,0.08042967,0.0819963,0.0846818,
0.09122006,0.09268778,0.10659756,0.10743748,0.10965808,0.1113378,
0.12023207,0.12241825,0.1256543,0.13279547,0.13466208,0.1433975,
0.14786252,0.15402573,0.15700756,0.17293873,0.18742996,0.2512341,
0.27549505,0.28482458,0.31811434,0.33020118,0.41143227,0.41403973,
0.4449265,0.4661924,0.47852883,0.5139734,0.5418029,0.5424543,
0.5886527,0.6178009,0.64095896,0.6643226,0.67843354,0.7052778,
0.70900345,0.7352854,0.74354064,0.7688634,0.7722732,0.7922835,
0.8104039,0.8362874,0.83635414,0.84559214,0.8502201,0.86539483,
0.8727817,0.8750414,0.8774768,0.89199936,0.8929832,0.89533985,
0.8987666,0.90161794,0.92107415,0.92195696,0.9255334,0.9304267,
0.9431384,0.9443054,0.947186,0.9519973,0.9534488,0.9563497,
0.96538115,0.96792966,0.9687085,0.9687676,0.97134733,0.97151,
0.971537,0.9735945,0.97879386,0.9813286,0.98164797,0.98197925,
0.98228765,0.98242307,0.98247355,0.98260766,0.983597,0.98403233,
0.98494184,0.98544043,0.987265,0.9876758,0.9879462,0.9886901,
0.98934746,0.9893885,0.9898107,0.99001545,0.9902256,0.9905509,
0.99060565,0.9907499,0.99108386,0.99128854,0.99153805,0.9918041,
0.9924886,0.9925249,0.992725,0.99351174,0.9936365,0.99371004,
0.993807,0.9939143,0.99396133,0.99407744,0.9942251,0.99453074,
0.99460465,0.9946774,0.9948902,0.99499834,0.99504673,0.9950755,
0.9953635,0.99541724,0.9955576,0.9956262,0.9957188,0.9961903,
0.99647564,0.996503,0.9965503,0.99657035,0.9968273,0.9971384,
0.99731654,0.9973322,0.9974291,0.99756086,0.9976949,0.9976993,
0.9981578,0.99824536,0.99827254,0.9985335,0.9985619,0.9985979,
0.9987257,0.9987281,0.99890983,0.99903595],
]

plt.ioff()
fig, axs = plt.subplots(2)
line_kwargs = {"drawstyle": "steps-post", 'label': 'precisions'}
assert len(thresholds) == len(recalls)
assert len(thresholds) == len(precisions)
assert len(thresholds) == 5
for thresh, recall, precision in zip(thresholds, recalls, precisions):
  precision = precision[:-1]
  recall = recall[:-1]
  assert len(thresh) == len(recall)
  assert len(thresh) == len(precision)
  axs[0].plot(thresh, precision, **line_kwargs)
  axs[1].plot(thresh, recall, **line_kwargs)
axs[0].set(xlabel='threshold', ylabel='precision')
axs[1].set(xlabel='threshold', ylabel='recall')
plt.savefig('thresholds.png')

